Computational Approaches to Lattice Packing and Covering Problems

We describe algorithms which address two classical problems in lattice geometry: the lattice covering and the simultaneous lattice packing-covering problem. Theoretically our algorithms solve the two problems in any fixed dimension d in the sense that they approximate optimal covering lattices and optimal packing-covering lattices within any desired accuracy. Both algorithms involve semidefinite programming and are based on Voronoi's reduction theory for positive definite quadratic forms, which describes all possible Delone triangulations of Z^d. In practice, our implementations reproduce known results in dimensions d <= 5 and in particular solve the two problems in these dimensions. For d = 6 our computations produce new best known covering as well as packing-covering lattices, which are closely related to the lattice (E6)*. For d = 7, 8 our approach leads to new best known covering lattices. Although we use numerical methods, we made some effort to transform numerical evidences into rigorous proofs. We provide rigorous error bounds and prove that some of the new lattices are locally optimal.

==> check_q6c1.m <==
// === check_q6c1.m ===
//
// Computational Approaches to Lattice
// Packing and Covering Problems
// Achill Schuermann, Frank Vallentin,
// arXiv:math.MG/0403272
//
// written for MAGMA V2.8-3

printf "=== check_q6c1.m ===\n";
printf "\n";

//
// === data ===
//

Q := RationalField();

QE6D := Matrix(Q, 6, 6, 
[ 4, 1, 2, 2,-1, 1,
  1, 4, 2, 2, 2, 1,
  2, 2, 4, 1, 1, 2,
  2, 2, 1, 4, 1, 2,
 -1, 2, 1, 1, 4, 2,
  1, 1, 2, 2, 2, 4]);

R2 := Matrix(Q, 6, 6,
[ 0, 0, 0, 0, 0, 0,
  0, 5, 2, 2, 3, 1,
  0, 2, 4, 0, 2, 2,
  0, 2, 0, 4, 2, 2,
  0, 3, 2, 2, 5, 3,
  0, 1, 2, 2, 3, 5]);

R3 := Matrix(Q, 6, 6, 
[ 6, 4, 4, 4, 0, 2,
  4,11, 6, 6, 5, 3,
  4, 6, 8, 3, 3, 4,
  4, 6, 3, 8, 3, 4,
  0, 5, 3, 3, 7, 4,
  2, 3, 4, 4, 4, 7]);

R4 := Matrix(Q, 6, 6, 
[ 3, 2, 2, 2, 0, 1,
  2, 3, 2, 2, 1, 1,
  2, 2, 4, 1, 1, 2,
  2, 2, 1, 4, 1, 2,
  0, 1, 1, 1, 3, 2,
  1, 1, 2, 2, 2, 4]);

x := 15266328480099/100000000000000;
y := 32884740614948/100000000000000;
z := 13827491241153/100000000000000;

Q6c1approx := QE6D + x*R2 + y*R3 + z*R4;

//
// === auxiliary functions ===
//

circumradius := function(Q, d, pqf, simplex)
  V := VectorSpace(Q, d);

  null := Vector(Q, d, [0 : i in [1..d]]);
  nominator := Matrix(Q, d+1, d+1, [0 : i,j in [1..d+1]]);
  denominator := Matrix(Q, d, d, [0 : i,j in [1..d]]);

  i := 1;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      nominator[1][i+1] := (vec*pqf, vec);
      nominator[i+1][1] := nominator[1][i+1];
      i := i + 1;
    end if;
  end for;

  i := 1; 
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      j := 1;
      for w in simplex do
        wec := V ! w;
        if not wec eq null then
          denominator[i][j] := (vec*pqf, wec);
          nominator[i+1][j+1] := denominator[i][j];
          j := j + 1;
        end if;
      end for;
      i := i + 1;
    end if;
  end for;

  return -1/4*Determinant(nominator)/Determinant(denominator);
end function;

//

compute_triangulation := function(Q, d, pqf)
  V := VectorSpace(Q, d);
  lattice := LatticeWithGram(pqf);
  vertices,_,_ := VoronoiCell(lattice);
  tria := {};
  for v in vertices do
    S,_ := ClosestVectors(lattice, v);
    new_simplex := [];
    for s in S do
      Append(~new_simplex, V ! s);
    end for;
    Include(~tria, new_simplex);
  end for;
  return tria;
end function;

//
// === 1. compute a refining Delone subdivision of Q6c1approx ===
//

printf "=== 1. DELONE SUBDIVISION ===\n";

printf "* compute Delone subdivision of the PQF:\n";
printf "  QE6D + 1/10*R2 + 3/10*R3 + 1/10*R4\n";

triangulation := compute_triangulation(Q, 6, QE6D + 1/10*R2 + 3/10*R3 + 1/10*R4);

printf "* This PQF lies in the secondary cone C1.\n";
printf "   Does it lie in the interior? %o", #triangulation eq 5040;
printf "   Hence it is a refinement of Del(QE6D + x*R2 + y*R3 + z*R4)\n";

//
// === 2. COVERING DENSITY ===
//

printf "=== 2. COVERING DENSITY ===\n";

printf "* compute circumradii\n";
hole_radii := {circumradius(Q, 6, Q6c1approx, simplex) : simplex in triangulation};
printf "* inhomogeneous minimum = max%o\n", hole_radii;
printf "* determinant = %o\n", Determinant(Q6c1approx);
covering_radius := Maximum(hole_radii);
printf "* covering density < 2.464801 %o\n", Sqrt(covering_radius^6/Determinant(Q6c1approx))*Pi(RealField())^3/6 lt 2.464801;




==> check_q6c2.m <==
// === check_q6c2.m ===
//
// Computational Approaches to Lattice
// Packing and Covering Problems
// Achill Schuermann, Frank Vallentin,
// arXiv:math.MG/0403272
//
// written for MAGMA V2.8-3

printf "=== check_q6c2.m ===\n";
printf "\n";

//
// === data ===
//

Q := RationalField();
R<x> := PolynomialRing(Integers());
F<z> := QuadraticField(1057);

QE6D := Matrix(Q, 6, 6, 
[ 4, 1, 2, 2,-1, 1,
  1, 4, 2, 2, 2, 1,
  2, 2, 4, 1, 1, 2,
  2, 2, 1, 4, 1, 2,
 -1, 2, 1, 1, 4, 2,
  1, 1, 2, 2, 2, 4]);

R1 := Matrix(Q, 6, 6,
[ 12, 3, 6, 6,-3, 3,
  3, 7, 4, 4, 3, 2, 
  6, 4, 8, 3, 1, 4,
  6, 4, 3, 8, 1, 4, 
 -3, 3, 1, 1, 7, 3,
  3, 2, 4, 4, 3, 7]);

x := (z - 1)/88;
Q6c2 := QE6D + x*R1;

//
// === auxiliary functions ===
//

circumradius := function(Q, d, pqf, simplex)
  V := VectorSpace(Q, d);

  null := Vector(Q, d, [0 : i in [1..d]]);
  nominator := Matrix(Q, d+1, d+1, [0 : i,j in [1..d+1]]);
  denominator := Matrix(Q, d, d, [0 : i,j in [1..d]]);

  i := 1;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      nominator[1][i+1] := (vec*pqf, vec);
      nominator[i+1][1] := nominator[1][i+1];
      i := i + 1;
    end if;
  end for;

  i := 1; 
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      j := 1;
      for w in simplex do
        wec := V ! w;
        if not wec eq null then
          denominator[i][j] := (vec*pqf, wec);
          nominator[i+1][j+1] := denominator[i][j];
          j := j + 1;
        end if;
      end for;
      i := i + 1;
    end if;
  end for;

  return -1/4*Determinant(nominator)/Determinant(denominator);
end function;

//

grad := function(Q, d, pqf, simplex)

  // use chain rule to compute g_L = grad |BR_L|
  //
  // f: R^(d+1)^2 -> R, X -> det(X)
  // g: R^(d(d+1)/2) -> R^(d+1)^2, Q -> matrix with 4 and the inner products
  //
  // f'(X): R^(d+1)^2 -> R, X -> ((adj X)_{11}, ..., (adj X)_{d+1,d+1})
  // g'(Q): R^(d(d+1)/2) -> R^(d+1)^2, Q -> (F_{11}, ..., F_{d+1,d+1})
  // 
  // g_L(Q): R^(d(d+1)/2) -> R, Q -> f'(g(Q)) g'(Q)

  V := VectorSpace(Q, d);

  null := Vector(Q, d, [0 : i in [1..d]]);
  fprime := Matrix(Q, 1, (d+1)^2, [0 : j in [1..(d+1)^2]]);
  gprime := Matrix(Q, (d+1)^2, Binomial(d+1,2), [0 : i in [1..(d+1)^2], j in [1..Binomial(d+1,2)]]);
  g := Matrix(Q, d+1, d+1, [0 : i in [1..d+1], j in [1..d+1]]);

  // fill matrix g

  g[1][1] := 4;
  i := 2;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      g[1][i] := (vec*pqf, vec);
      g[i][1] := g[1][i];
      i := i + 1;
    end if;
  end for;
  i := 2;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      j := 2;
      for w in simplex do
        wec := V ! w;
        if not wec eq null then
          g[i][j] := (vec*pqf, wec);
          j := j + 1;
        end if;
      end for;
      i := i + 1;
    end if;
  end for;

  // compute f'(g(Q))

  A := Adjoint(g);
  k := 1;
  for i in [1..d+1] do
    for j in [1..d+1] do
      fprime[1][k] := A[i][j];
      k := k + 1;
    end for;
  end for;

  // compute g'(Q)

  for i in [1..d] do
    for j in [1..i] do

      var_index := Binomial(i,2)+(j-1)+1;

      k := 2;
      for v in simplex do
        vec := V ! v;
        if not vec eq null then
          gprime[(k-1)*(d+1) + 1][var_index] := vec[i]*vec[j];
          gprime[k][var_index] := gprime[(k-1)*(d+1) + 1][var_index];
          k := k + 1;
        end if;
      end for;

      k := 2;
      for v in simplex do
        vec := V ! v;
        if not vec eq null then
          l := 2;
          for w in simplex do
            wec := V ! w;
            if not wec eq null then
              gprime[(k-1)*(d+1) + l][var_index] := vec[i]*wec[j];
              l := l + 1;
            end if;
          end for;
          k := k + 1;
        end if;
      end for;

    end for;
  end for;

  return fprime*gprime;
end function;

//

compute_triangulation := function(Q, d, pqf)
  V := VectorSpace(Q, d);
  lattice := LatticeWithGram(pqf);
  vertices,_,_ := VoronoiCell(lattice);
  tria := {};
  for v in vertices do
    S,_ := ClosestVectors(lattice, v);
    new_simplex := [];
    for s in S do
      Append(~new_simplex, V ! s);
    end for;
    Include(~tria, new_simplex);
  end for;
  return tria;
end function;

//
// === 1. compute the Delone subdivision of Q6^c2 ===
//

printf "=== 1. DELONE SUBDIVISION ===\n";

printf "* compute Delone subdivision of the PQFs:\n";
printf "  9/10*QE6D + 3/10*R1, 11/10*QE6D + 3/10*R_1 and 11/10*QE6D + 5/10*R1\n";

tria1 := compute_triangulation(F, 6, 9/10*QE6D + 3/10*R1);
tria2 := compute_triangulation(F, 6, 11/10*QE6D + 3/10*R1);
tria3 := compute_triangulation(F, 6, 11/10*QE6D + 5/10*R1);

printf "* Do they coincide? %o\n", tria1 eq tria2 and tria1 eq tria3;
printf "* Then it is also the Delone subdivision of the\n";
printf "  PQF QE6D + (sqrt(1057)-1)/88*R1 which lies on the triangle defined\n";
printf "  by the PQFs considered above.\n";

triangulation := tria1;

//
// === 2. COVERING DENSITY ===
//

printf "=== 2. COVERING DENSITY ===\n";

printf "* compute circumradii\n";
hole_radii := {circumradius(F, 6, Q6c2, simplex) : simplex in triangulation};
printf "* inhomogeneous minimum = max%o, where z = sqrt(1057)\n", hole_radii;
printf "* determinant = %o\n", Determinant(Q6c2);
covering_radius := Maximum({AbsoluteValues(h)[1] : h in hole_radii});
printf "* covering density ~ %o\n", Sqrt(covering_radius^6/AbsoluteValues(Determinant(Q6c2))[1]);

//
// 3. === LOCAL OPTIMALITY ===
//

printf "=== 3. LOCAL OPTIMALITY ===\n";

printf "* show that Q6c2 gives locally optimal lattice covering\n";

mu := (1/88*(3*z+189));
deep_holes := {simplex : simplex in triangulation | 
                         circumradius(F, 6, Q6c2, simplex) eq mu};

printf "* compute gradients\n";

gradients := {};
grad_sum := Matrix(F,1,Binomial(6+1,2),[0: i in [1..Binomial(6+1,2)]]);
for simplex in deep_holes do
  g := grad(F, 6, Q6c2, simplex);
  grad_sum := grad_sum + g;
  Include(~gradients, g);
end for;

grad_mat := Matrix(F, 6, 6, [0 : i in [1..6], j in [1..6]]);

k := 1;
for i in [1..6] do
  for j in [1..i] do
    if i eq j then
      grad_mat[i][j] := grad_sum[1][k];
    else
      grad_mat[i][j] := grad_sum[1][k];
      grad_mat[j][i] := grad_mat[i][j];
    end if;
    k := k + 1;
  end for;
end for;

Q6c2_inv := Q6c2^(-1);
alpha := Q6c2_inv[1][1]/grad_mat[1][1];
grad_mat := alpha*grad_mat;

printf "* Q6c2_inv lies in the cone spanned by the gradients: %o\n", Q6c2_inv eq grad_mat;



==> check_q6pc.m <==
// === check_q6pc.m ===
//
// Computational Approaches to Lattice
// Packing and Covering Problems
// Achill Schuermann, Frank Vallentin,
// arXiv:math.MG/0403272
//
// written for MAGMA V2.8-3

printf "=== check_q6pc.m ===\n";
printf "\n";

//
// === data ===
//

Q := RationalField();
R<x> := PolynomialRing(Integers());
F<z> := QuadraticField(798);

QE6D := Matrix(Q, 6, 6, 
[ 4, 1, 2, 2,-1, 1,
  1, 4, 2, 2, 2, 1,
  2, 2, 4, 1, 1, 2,
  2, 2, 1, 4, 1, 2,
 -1, 2, 1, 1, 4, 2,
  1, 1, 2, 2, 2, 4]);

R1 := Matrix(Q, 6, 6,
[ 12, 3, 6, 6,-3, 3,
  3, 7, 4, 4, 3, 2, 
  6, 4, 8, 3, 1, 4,
  6, 4, 3, 8, 1, 4, 
 -3, 3, 1, 1, 7, 3,
  3, 2, 4, 4, 3, 7]);

x := (z - 18)/79;
Q6pc := QE6D + x*R1;

//
// === auxiliary functions ===
//

circumradius := function(Q, d, pqf, simplex)
  V := VectorSpace(Q, d);

  null := Vector(Q, d, [0 : i in [1..d]]);
  nominator := Matrix(Q, d+1, d+1, [0 : i,j in [1..d+1]]);
  denominator := Matrix(Q, d, d, [0 : i,j in [1..d]]);

  i := 1;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      nominator[1][i+1] := (vec*pqf, vec);
      nominator[i+1][1] := nominator[1][i+1];
      i := i + 1;
    end if;
  end for;

  i := 1; 
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      j := 1;
      for w in simplex do
        wec := V ! w;
        if not wec eq null then
          denominator[i][j] := (vec*pqf, wec);
          nominator[i+1][j+1] := denominator[i][j];
          j := j + 1;
        end if;
      end for;
      i := i + 1;
    end if;
  end for;

  return -1/4*Determinant(nominator)/Determinant(denominator);
end function;

//

grad := function(Q, d, pqf, simplex)

  // use chain rule to compute g_L = grad |BR_L|
  //
  // f: R^(d+1)^2 -> R, X -> det(X)
  // g: R^(d(d+1)/2) -> R^(d+1)^2, Q -> matrix with 4 and the inner products
  //
  // f'(X): R^(d+1)^2 -> R, X -> ((adj X)_{11}, ..., (adj X)_{d+1,d+1})
  // g'(Q): R^(d(d+1)/2) -> R^(d+1)^2, Q -> (F_{11}, ..., F_{d+1,d+1})
  // 
  // g_L(Q): R^(d(d+1)/2) -> R, Q -> f'(g(Q)) g'(Q)

  V := VectorSpace(Q, d);

  null := Vector(Q, d, [0 : i in [1..d]]);
  fprime := Matrix(Q, 1, (d+1)^2, [0 : j in [1..(d+1)^2]]);
  gprime := Matrix(Q, (d+1)^2, Binomial(d+1,2), [0 : i in [1..(d+1)^2], j in [1..Binomial(d+1,2)]]);
  g := Matrix(Q, d+1, d+1, [0 : i in [1..d+1], j in [1..d+1]]);

  // fill matrix g

  g[1][1] := 4;
  i := 2;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      g[1][i] := (vec*pqf, vec);
      g[i][1] := g[1][i];
      i := i + 1;
    end if;
  end for;
  i := 2;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      j := 2;
      for w in simplex do
        wec := V ! w;
        if not wec eq null then
          g[i][j] := (vec*pqf, wec);
          j := j + 1;
        end if;
      end for;
      i := i + 1;
    end if;
  end for;

  // compute f'(g(Q))

  A := Adjoint(g);
  k := 1;
  for i in [1..d+1] do
    for j in [1..d+1] do
      fprime[1][k] := A[i][j];
      k := k + 1;
    end for;
  end for;

  // compute g'(Q)

  for i in [1..d] do
    for j in [1..i] do

      var_index := Binomial(i,2)+(j-1)+1;

      k := 2;
      for v in simplex do
        vec := V ! v;
        if not vec eq null then
          gprime[(k-1)*(d+1) + 1][var_index] := vec[i]*vec[j];
          gprime[k][var_index] := gprime[(k-1)*(d+1) + 1][var_index];
          k := k + 1;
        end if;
      end for;

      k := 2;
      for v in simplex do
        vec := V ! v;
        if not vec eq null then
          l := 2;
          for w in simplex do
            wec := V ! w;
            if not wec eq null then
              gprime[(k-1)*(d+1) + l][var_index] := vec[i]*wec[j];
              l := l + 1;
            end if;
          end for;
          k := k + 1;
        end if;
      end for;

    end for;
  end for;

  return fprime*gprime;
end function;

//

compute_triangulation := function(Q, d, pqf)
  V := VectorSpace(Q, d);
  lattice := LatticeWithGram(pqf);
  vertices,_,_ := VoronoiCell(lattice);
  tria := {};
  for v in vertices do
    S,_ := ClosestVectors(lattice, v);
    new_simplex := [];
    for s in S do
      Append(~new_simplex, V ! s);
    end for;
    Include(~tria, new_simplex);
  end for;
  return tria;
end function;

//

compute_shortest_vectors := function(Q, d, pqf)
  V := VectorSpace(Q, d);
  lattice := LatticeWithGram(pqf);
  sv := ShortestVectors(lattice);
  shortest_vectors := {};
  for s in sv do
    Include(~shortest_vectors, V ! s);
  end for;
  return shortest_vectors;
end function;

//
// === 1. compute the Delone subdivision of Q6^pc ===
//

printf "=== 1. DELONE SUBDIVISION & SHORTEST VECTORS ===\n";

printf "* compute Delone subdivision of the PQFs:\n";
printf "  9/10*QE6D + 1/10*R1, QE6D + 2/10*R_1 and 11/10*QE6D + 1/10*R1\n";

tria1 := compute_triangulation(F, 6, 9/10*QE6D + 1/10*R1);
tria2 := compute_triangulation(F, 6, QE6D + 2/10*R1);
tria3 := compute_triangulation(F, 6, 11/10*QE6D + 1/10*R1);

printf "* Do they coincide? %o\n", tria1 eq tria2 and tria1 eq tria3;
printf "* Then it is also the Delone subdivision of the\n";
printf "  PQF QE6D + (sqrt(798)-18)/79*R1 which lies on the triangle defined\n";
printf "  by the PQFs considered above.\n";

triangulation := tria1;

printf "* compute shortest vectors of the PQFs:\n";
printf "  9/10*QE6D + 1/10*R1, QE6D + 2/10*R_1 and 11/10*QE6D + 1/10*R1\n";

sv1 := compute_shortest_vectors(F, 6, 9/10*QE6D + 1/10*R1);
sv2 := compute_shortest_vectors(F, 6, QE6D + 2/10*R1);
sv3 := compute_shortest_vectors(F, 6, 11/10*QE6D + 1/10*R1);

printf "* Do they coincide? %o\n", sv1 eq sv2 and sv1 eq sv3;
printf "* Then they are also the shortest vectors of\n";
printf "  PQF QE6D + (sqrt(798)-18)/79*R1 which lies on the triangle defined\n";
printf "  by the PQFs considered above.\n";

shortest_vectors := sv1;

//
// === 2. PACKING-COVERING CONSTANT ===
//

printf "=== 2. PACKING-COVERING CONSTANT ===\n";

printf "* compute circumradii\n";
hole_radii := {circumradius(F, 6, Q6pc, simplex) : simplex in triangulation};
printf "* inhomogeneous minimum = max%o, where z = sqrt(798)\n", hole_radii;
mu := 1/79*(-12*z + 532);
v := Random(shortest_vectors);
lambda := (v*Q6pc,v);
printf "* homogeneous minimum = %o\n", lambda;
printf "* packing-covering constant ~ %o\n", 2*Sqrt(AbsoluteValues(mu/lambda)[1]);

//
// 3. === LOCAL OPTIMALITY ===
//

printf "=== 3. LOCAL OPTIMALITY ===\n";

printf "* show that Q6pc gives locally optimal lattice packing-covering\n";


deep_holes := {simplex : simplex in triangulation | 
                         circumradius(F, 6, Q6pc, simplex) eq mu};

printf "* compute gradients\n";

gradients := {};
grad_sum := Matrix(F,1,Binomial(6+1,2),[0: i in [1..Binomial(6+1,2)]]);
for simplex in deep_holes do
  g := grad(F, 6, 1/mu*Q6pc, simplex);
  grad_sum := grad_sum + g;
  Include(~gradients, g);
end for;

grad_mat := Matrix(F, 6, 6, [0 : i in [1..6], j in [1..6]]);

k := 1;
for i in [1..6] do
  for j in [1..i] do
    if i eq j then
      grad_mat[i][j] := grad_sum[1][k];
    else
      grad_mat[i][j] := grad_sum[1][k];
      grad_mat[j][i] := grad_mat[i][j];
    end if;
    k := k + 1;
  end for;
end for;

sv_mat := Matrix(Q, 6, 6, [0 : i,j in [1..6]]);

for s in shortest_vectors do
  for i in [1..6] do
    for j in [1..6] do
      sv_mat[i][j] := sv_mat[i][j] + s[i]*s[j];
    end for;
  end for;
end for;

alpha := sv_mat[1][1]/grad_mat[1][1];
grad_mat := alpha*grad_mat;

printf "* sum_v V_v = -sum_L g_L(Q): %o\n", sv_mat eq grad_mat;



==> check_q7c.m <==
// === check_q7c.m ===
//
// Computational Approaches to Lattice
// Packing and Covering Problems
// Achill Schuermann, Frank Vallentin,
// arXiv:math.MG/0403272
//
// written for MAGMA V2.8-3

printf "=== check_q7c.m ===\n";
printf "\n";

//
// === data ===
//

Q := RationalField();
M := MatrixRing(Q, 7);
V := VectorSpace(Q, 7);
KM := KMatrixSpace(Q,7,7);

gram := Matrix(Q, 7, 7,
[
12, 1, 1, 1, 1, 1, 5,
 1,12, 1, 1, 1, 1, 5,
 1, 1,12, 1, 1, 1, 5,
 1, 1, 1,12, 1, 1, 5,
 1, 1, 1, 1,12, 1, 5,
 1, 1, 1, 1, 1,12,-6,
 5, 5, 5, 5, 5,-6,14
]
);

lat := LatticeWithGram(gram);

//
// === auxiliary functions ===
//

grad := function(Q, d, pqf, simplex)

  // use chain rule to compute g_L = grad |BR_L|
  //
  // f: R^(d+1)^2 -> R, X -> det(X)
  // g: R^(d(d+1)/2) -> R^(d+1)^2, Q -> matrix with 4 and the inner products
  //
  // f'(X): R^(d+1)^2 -> R, X -> ((adj X)_{11}, ..., (adj X)_{d+1,d+1})
  // g'(Q): R^(d(d+1)/2) -> R^(d+1)^2, Q -> (F_{11}, ..., F_{d+1,d+1})
  // 
  // g_L(Q): R^(d(d+1)/2) -> R, Q -> f'(g(Q)) g'(Q)

  V := VectorSpace(Q, d);

  null := Vector(Q, d, [0 : i in [1..d]]);
  fprime := Matrix(Q, 1, (d+1)^2, [0 : j in [1..(d+1)^2]]);
  gprime := Matrix(Q, (d+1)^2, Binomial(d+1,2), [0 : i in [1..(d+1)^2], j in [1..Binomial(d+1,2)]]);
  g := Matrix(Q, d+1, d+1, [0 : i in [1..d+1], j in [1..d+1]]);

  // fill matrix g

  g[1][1] := 4;
  i := 2;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      g[1][i] := (vec*pqf, vec);
      g[i][1] := g[1][i];
      i := i + 1;
    end if;
  end for;
  i := 2;
  for v in simplex do
    vec := V ! v;
    if not vec eq null then
      j := 2;
      for w in simplex do
        wec := V ! w;
        if not wec eq null then
          g[i][j] := (vec*pqf, wec);
          j := j + 1;
        end if;
      end for;
      i := i + 1;
    end if;
  end for;

  // compute f'(g(Q))

  A := Adjoint(g);
  k := 1;
  for i in [1..d+1] do
    for j in [1..d+1] do
      fprime[1][k] := A[i][j];
      k := k + 1;
    end for;
  end for;

  // compute g'(Q)

  for i in [1..d] do
    for j in [1..i] do

      var_index := Binomial(i,2)+(j-1)+1;

      k := 2;
      for v in simplex do
        vec := V ! v;
        if not vec eq null then
          gprime[(k-1)*(d+1) + 1][var_index] := vec[i]*vec[j];
          gprime[k][var_index] := gprime[(k-1)*(d+1) + 1][var_index];
          k := k + 1;
        end if;
      end for;

      k := 2;
      for v in simplex do
        vec := V ! v;
        if not vec eq null then
          l := 2;
          for w in simplex do
            wec := V ! w;
            if not wec eq null then
              gprime[(k-1)*(d+1) + l][var_index] := vec[i]*wec[j];
              l := l + 1;
            end if;
          end for;
          k := k + 1;
        end if;
      end for;

    end for;
  end for;

  return fprime*gprime;
end function;

//
// === 1. COVERING DENSITY ===
//

printf "=== 1. COVERING DENSITY ===\n";

printf "* compute covering radius\n";

group := AutomorphismGroup(lat);
vertices,_,_ := VoronoiCell(lat);
mu := CoveringRadius(lat);
det := Determinant(lat);

printf "* inhomogeneous minimum = %o\n", mu;
printf "* det = %o\n", det;
printf "* normalized covering density: %o\n", Sqrt(mu^7/det);

//
// === 2. LOCAL OPTIMALITY ===
//

printf "=== 2. LOCAL OPTIMALITY ===\n";

printf "* show that Q7c gives locally optimal lattice covering\n";
printf "* compute gradients\n";

deep_holes := {};
deep_vertices := [];
for v in vertices do
  S,r := ClosestVectors(lat, v);
  if r eq mu then
    Append(~deep_vertices, v);
    new_simplex := [];
    for s in S do
      Append(~new_simplex, V ! s);
    end for;
    Include(~deep_holes, new_simplex);
  end if;
end for;

gradient_orbits := {};
for simplex in deep_holes do
  g := grad(Q, 7, gram, simplex);
  g_mat := Matrix(Q, 7, 7, [0 : i in [1..7], j in [1..7]]);
  k := 1;
  for i in [1..7] do
    for j in [1..i] do
      if i eq j then
        g_mat[i][j] := g[1][k];
      else
        g_mat[i][j] := g[1][k];
        g_mat[j][i] := g_mat[i][j];
      end if;
      k := k + 1;
    end for;
  end for;
  Include(~gradient_orbits, {Transpose(M!x)*g_mat*M!x : x in group});
  // NOTE: this only saves some running time and does not invalidate
  //       the proof
  if #gradient_orbits eq 2 then
    break;
  end if;
end for;

gradient_orbits_sum := [];
for orbit in gradient_orbits do
  orbit_sum := M ! 0;
  for o in orbit do
    orbit_sum := orbit_sum + o;
  end for;
  Append(~gradient_orbits_sum, orbit_sum);
end for;

S := KMatrixSpaceWithBasis([KM!go : go in gradient_orbits_sum]);
c := Coordinates(S,KM!gram^(-1));

printf "* Q7c_inv lies in the cone spanned by the gradients: %o", {false} eq {c[i] ge 0 : i in [1..Dimension(S)]};

